Enumeration and Random Generation of Unlabeled Classes of Graphs: A Practical Study of Cycle Pointing and the Dissymmetry Theorem

Our work studies the enumeration and random generation of unlabeled combinatorial classes of unrooted graphs. While the technique of vertex pointing provides a straightforward procedure for analyzing a labeled class of unrooted graphs by first studying its rooted counterpart, the existence of nontrivial symmetries in the unlabeled case causes this technique to break down. Instead, techniques such as the dissymmetry theorem (of Otter) and cycle pointing (of Bodirsky et al.) have emerged in the unlabeled case, with the former providing an enumeration of the class and the latter providing both an enumeration and an unbiased sampler. In this work, we extend the power of the dissymmetry theorem by showing that it in fact provides a Boltzmann sampler for the class in question. We then present an exposition of the cycle pointing technique, with a focus on the enumeration and random generation of the underlying unpointed class. Finally, we apply cycle pointing to enumerate and implement samplers for the classes of distance-hereditary graphs and three-leaf power graphs.

==> figures/split.py <==
from sets import Set
import matplotlib.pyplot as plt
import networkx as nx

# Every node receives a distinct id value
current_id = 0

class Node(object):
	"""
	Represent a node in a split tree
	"""
	def __init__(self):
		global current_id
		self.id = current_id
		current_id += 1
		self.visited = False

class StarNode(Node):
	"""
	Extend Node; represent a star node in a split tree

	Attributes:
	center -- the Node connected to the center of the star
	extremities -- a list of Nodes connected to the extremities of the star
	"""
	def __init__(self, center = None, extremities = None):
		super(StarNode, self).__init__()
		self.center = center
		if extremities is None:
			extremities = []
		self.extremities = extremities

class CliqueNode(Node):
	"""
	Extend Node; represent a clique node in a split tree

	Attributes:
	extremities -- a list of Nodes connected to the vertices of the star
	"""
	def __init__(self, extremities = None):
		super(CliqueNode, self).__init__()
		if extremities is None:
			extremities = []
		self.extremities = extremities

class Leaf(Node):
	"""
	Extend Node; represent a leaf node in a split tree

	Attributes:
	neighbor -- the Node connected to this leaf (or None if the tree has just this one leaf)
	"""
	def __init__(self, neighbor = None):
		super(Leaf, self).__init__()
		self.neighbor = neighbor

def draw_graph(G):
	"""
	Draw the graph G using networkx

	Arguments:
	G -- a networkx Graph object (typically obtained from split_tree_to_graph)
	"""
	pos=nx.spring_layout(G, k=0.3, iterations=50)
	nx.draw(G, pos=pos, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	#nx.draw_circular(G, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	plt.show()
	return G

def export_graph(G, filename):
	"""
	Export a pdf drawing of the graph G to filename

	Arguments:
	G -- a networkx Graph object (typically obtained from split_tree_to_graph)
	filename -- a file path
	"""

	plt.close()
	pos=nx.spring_layout(G, k=0.3, iterations=50)
	nx.draw(G, pos=pos, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	plt.savefig(filename, bbox_inches="tight", transparent=True, pad_inches=0)
	plt.close()
	return G

def split_tree_to_graph(tree):
	"""
	Convert tree, a split tree, into its accessibility graph

	Arguments:
	tree -- a Node object representing the split tree to convert (typically obtained from string_to_split_tree)
	"""
	G = nx.Graph()

	if is_leaf(tree) and tree.neighbor is None:
		G.add_node(tree.id)
		return G

	leafs = get_leafs(tree)
	adjacencies = Set([])
	for leaf in leafs:
		adjacent_leafs = find_adjacent_leafs(leaf)
		for adjacent_leaf in adjacent_leafs:
			if leaf.id != adjacent_leaf.id and (adjacent_leaf.id, leaf.id) not in adjacencies:
				adjacencies.add((leaf.id, adjacent_leaf.id))

	for (id1, id2) in adjacencies:
		G.add_edge(id1, id2)
	return G
  
def string_to_split_tree(s, parent_node = None):
	"""
	Convert the string s to a split tree, where parent_node is the previously visited node (or None if this is the first node we have visited)

	Syntax for s:
	Z -- a leaf node
	KR -- a clique node root (can only be used as the root of the tree)
	SR -- a star node root (can only be used as the root of the tree)
	K -- a clique that has been entered from another node
	SX -- a star that has been entered from another node at one of its extremities
	SC -- a star that has been entered from another node at its center
	e -- an edge that connects two nodes

	For example:
	KR(Z, Z, Z, Z) -- a 4-clique whose children are all leaves
	Z(K(Z, Z, Z)) -- a leaf attached to a 4-clique whose other three children are leaves (equivalent to the previous exampmle)
	SR(Z, SX(Z, Z), K(SC(Z, Z), Z)) -- a star whose children are a leaf, the extremity of a star whose center and other extremity are leaves, and a 3-clique whose other children are a leaf and the center of a star whose two extremities are leaves
	e(SC(Z, Z), SC(Z, Z)) -- two stars, each of which has two leaves as its extremities, connected at their centers by an edge
	
	Arguments:
	s -- a string following the syntax described above
	parent_node -- a Node object
	"""
	s = "".join(s.split())
	if s == "Z":
		return Leaf(parent_node)
	else:
		pieces = s.split("(", 1);
		root = pieces[0];
		neighbors = pieces[1][:-1]
		if root == "Z":
			l = Leaf()
			l.neighbor = string_to_split_tree(neighbors, l)
			return l
		elif root == "KR":
			c = CliqueNode()
			for subtree in custom_split(neighbors):
				c.extremities.append(string_to_split_tree(subtree, c))
			return c
		elif root == "SR":
			s = StarNode()
			first = True
			for subtree in custom_split(neighbors):
				if first:
					s.center = string_to_split_tree(subtree, s)
					first = False
				else:
					s.extremities.append(string_to_split_tree(subtree, s))
			return s
		elif root == "e":
			subtrees = custom_split(neighbors)
			subtree0pieces = subtrees[0].split("(", 1)
			root0 = subtree0pieces[0]
			neighbors0 = subtree0pieces[1][:-1]
			s0 = StarNode()
			if root0 == "SX":
				s0.extremities.append(string_to_split_tree(subtrees[1], s0))
				first = True
				for subtree in custom_split(neighbors0):
					if first:
						s0.center = string_to_split_tree(subtree, s0)
						first = False
					else:
						s0.extremities.append(string_to_split_tree(subtree, s0))
				return s0
			elif root0 == "SC":
				s0.center = string_to_split_tree(subtrees[1], s0)
				for subtree in custom_split(neighbors0):
					s0.extremities.append(string_to_split_tree(subtree, s0))
				return s0
			else:
				raise Exception("???")
		# Will use parent node in these three cases
		elif root == "K":
			c = CliqueNode()
			c.extremities.append(parent_node)
			for subtree in custom_split(neighbors):
				c.extremities.append(string_to_split_tree(subtree, c))
			return c
		elif root == "SC":
			s = StarNode()
			s.center = parent_node
			for subtree in custom_split(neighbors):
				s.extremities.append(string_to_split_tree(subtree, s))
			return s
		elif root == "SX":
			s = StarNode()
			s.extremities.append(parent_node)
			first = True
			for subtree in custom_split(neighbors):
				if first:
					s.center = string_to_split_tree(subtree, s)
					first = False
				else:
					s.extremities.append(string_to_split_tree(subtree, s))
			return s
		else:
			raise Exception("???")

def custom_split(s):
	"""
	Split s by the ',' character, but only for ',' characters
	that are not inside any pair of parentheses

	Arguments:
	s -- a string
	"""
	parts = []
	current = []
	level = 0
	for c in (s + ","):
		if c == "," and level == 0:
			parts.append("".join(current))
			current = []
		else:
			if c == "(":
				level += 1
			elif c == ")":
				level -= 1
			current.append(c)
	return parts

def is_of_type(node, type_string):
	"""
	Determine whether or not node is of type type_string

	Arguments:
	node -- a Node object
	type_string -- 'Leaf', 'CliqueNode', or 'StarNode'
	"""
	return type(node).__name__ == type_string

is_leaf = lambda node: is_of_type(node, 'Leaf')

is_clique = lambda node: is_of_type(node, 'CliqueNode')

is_star = lambda node: is_of_type(node, 'StarNode')

def find_adjacent_leafs(leaf):
	"""
	Return a list of all Leafs that are accessible from leaf

	l' is accessible from l if there is a path through the graph
	from l to l' that uses at most one edge from each internal node label

	Arguments:
	leaf -- a Leaf object
	"""
	nodes = get_nodes(leaf)

	leafs = []
	to_visit = [leaf]

	while len(to_visit) > 0:
		node = to_visit[0]
		del to_visit[0]
		node.visited = True

		if is_leaf(node):
			leafs.append(node)
			if not node.neighbor.visited:
				to_visit.insert(0, node.neighbor)
		elif is_clique(node):
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		elif is_star(node):
			if node.center.visited:
				for extremity in node.extremities:
					if not extremity.visited:
						to_visit.insert(0, extremity)
			else:
				to_visit.insert(0, node.center)

	for node in nodes:
		node.visited = False

	return leafs

def get_leafs(tree):
	"""
	Return a list of all Leafs in tree

	Arguments:
	tree -- a Node object
	"""
	return filter(is_leaf, get_nodes(tree))

def get_nodes(tree):
	"""
	Return a list of all Nodes in tree

	Arguments:
	tree -- a Node object
	"""
	nodes = []
	to_visit = [tree]

	while len(to_visit) > 0:
		node = to_visit[0]
		del to_visit[0]
		node.visited = True

		nodes.append(node)

		if is_leaf(node):
			if not node.neighbor.visited:
				to_visit.insert(0, node.neighbor)
		elif is_clique(node):
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		elif is_star(node):
			if not node.center.visited:
				to_visit.insert(0, node.center)
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		else:
			raise Exception("???")

	for node in nodes:
		node.visited = False

	return nodes


### Tests ###

def test1():
	G1 = split_tree_to_graph(string_to_split_tree('Z'))
	G2 = nx.Graph()
	G2.add_node(0)
	assert nx.is_isomorphic(G1, G2)

def test2():
	G1 = split_tree_to_graph(string_to_split_tree('Z(K(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 0)])
	assert nx.is_isomorphic(G1, G2)

def test3():
	G1 = split_tree_to_graph(string_to_split_tree('KR(Z, Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 0)])
	assert nx.is_isomorphic(G1, G2)

def test4():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test5():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SC(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test6():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(Z, Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test7():
	G1 = split_tree_to_graph(string_to_split_tree('SR(Z, Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test8():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SC(Z, SX(Z, Z)))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3)])
	assert nx.is_isomorphic(G1, G2)

def test9():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(SC(Z, Z), Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3), (3, 0)])
	assert nx.is_isomorphic(G1, G2)

def test10():
	G1 = split_tree_to_graph(string_to_split_tree('KR(SC(Z, Z), Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test11():
	G1 = split_tree_to_graph(string_to_split_tree('e(SX(Z, Z), SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3)])
	assert nx.is_isomorphic(G1, G2)

def test12():
	G1 = split_tree_to_graph(string_to_split_tree('e(SC(Z, Z), SC(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 2), (0, 3), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test13():
	G1 = split_tree_to_graph(string_to_split_tree('e(SX(Z, Z, Z), SX(Z, Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 3), (3, 4), (3, 5)])
	assert nx.is_isomorphic(G1, G2)

def test14():
	G1 = split_tree_to_graph(string_to_split_tree('KR(Z, Z, SX(Z, Z), SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 4), (1, 2), (1, 4), (2, 3), (2, 4), (4, 5)])
	assert nx.is_isomorphic(G1, G2)

def test15():
	G1 = split_tree_to_graph(string_to_split_tree('SR(K(SC(Z, SX(K(SC(Z, Z), Z), K(Z, Z, Z))), Z), Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 2), (0, 3), (0, 7), (0, 8), (0, 9), (1, 2), (1, 3), (1, 7), (1, 8), (1, 9), (2, 3), (2, 7), (2, 8), (2, 9), (4, 5), (4, 6), (4, 7), (4, 8), (4, 9), (5, 6), (5, 7), (5, 8), (5, 9), (6, 7), (6, 8), (6, 9), (7, 8), (7, 9)])
	assert nx.is_isomorphic(G1, G2)

def test():
	test1()
	test2()
	test3()
	test4()
	test5()
	test6()
	test7()
	test8()
	test9()
	test10()
	test11()
	test12()
	test13()
	test14()
	test15()

	print "All tests passed!"

test()


==> figures/splitC.py <==
from sets import Set
import matplotlib.pyplot as plt
import networkx as nx

# Every node receives a distinct id value
current_id = 0

class Node(object):
	"""
	Represent a node in a split tree
	"""
	def __init__(self):
		global current_id
		self.id = current_id
		current_id += 1
		self.visited = False

class StarNode(Node):
	"""
	Extend Node; represent a star node in a split tree

	Attributes:
	center -- the Node connected to the center of the star
	extremities -- a list of Nodes connected to the extremities of the star
	"""
	def __init__(self, center = None, extremities = None):
		super(StarNode, self).__init__()
		self.center = center
		if extremities is None:
			extremities = []
		self.extremities = extremities

class CliqueNode(Node):
	"""
	Extend Node; represent a clique node in a split tree

	Attributes:
	extremities -- a list of Nodes connected to the vertices of the star
	"""
	def __init__(self, extremities = None):
		super(CliqueNode, self).__init__()
		if extremities is None:
			extremities = []
		self.extremities = extremities

class Leaf(Node):
	"""
	Extend Node; represent a leaf node in a split tree

	Attributes:
	neighbor -- the Node connected to this leaf (or None if the tree has just this one leaf)
	"""
	def __init__(self, neighbor = None):
		super(Leaf, self).__init__()
		self.neighbor = neighbor

def draw_graph(G):
	"""
	Draw the graph G using networkx

	Arguments:
	G -- a networkx Graph object (typically obtained from split_tree_to_graph)
	"""
	pos=nx.spring_layout(G, k=0.3, iterations=50)
	nx.draw(G, pos=pos, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	#nx.draw_circular(G, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	plt.show()
	return G

def export_graph(G, filename):
	"""
	Export a pdf drawing of the graph G to filename

	Arguments:
	G -- a networkx Graph object (typically obtained from split_tree_to_graph)
	filename -- a file path
	"""

	plt.close()
	pos=nx.spring_layout(G, k=0.3, iterations=50)
	nx.draw(G, pos=pos, node_size=20, node_color='k', edge_color='k', node_shape='o', scale=200, alpha=0.5)
	plt.savefig(filename, bbox_inches="tight", transparent=True, pad_inches=0)
	plt.close()
	return G

def split_tree_to_graph(tree):
	"""
	Convert tree, a split tree, into its accessibility graph

	Arguments:
	tree -- a Node object representing the split tree to convert (typically obtained from string_to_split_tree)
	"""
	G = nx.Graph()

	if is_leaf(tree) and tree.neighbor is None:
		G.add_node(tree.id)
		return G

	leafs = get_leafs(tree)
	adjacencies = Set([])
	for leaf in leafs:
		adjacent_leafs = find_adjacent_leafs(leaf)
		for adjacent_leaf in adjacent_leafs:
			if leaf.id != adjacent_leaf.id and (adjacent_leaf.id, leaf.id) not in adjacencies:
				adjacencies.add((leaf.id, adjacent_leaf.id))

	for (id1, id2) in adjacencies:
		G.add_edge(id1, id2)
	return G
  
def string_to_split_tree(s, parent_node = None):
	"""
	Convert the string s to a split tree, where parent_node is the previously visited node (or None if this is the first node we have visited)

	Syntax for s:
	Z -- a leaf node
	CR -- a clique node root (can only be used as the root of the tree)
	SR -- a star node root (can only be used as the root of the tree)
	C -- a clique that has been entered from another node
	SX -- a star that has been entered from another node at one of its extremities
	SC -- a star that has been entered from another node at its center
	e -- an edge that connects two nodes

	For example:
	CR(Z, Z, Z, Z) -- a 4-clique whose children are all leaves
	Z(C(Z, Z, Z)) -- a leaf attached to a 4-clique whose other three children are leaves (equivalent to the previous exampmle)
	SR(Z, SX(Z, Z), C(SC(Z, Z), Z)) -- a star whose children are a leaf, the extremity of a star whose center and other extremity are leaves, and a 3-clique whose other children are a leaf and the center of a star whose two extremities are leaves
	e(SC(Z, Z), SC(Z, Z)) -- two stars, each of which has two leaves as its extremities, connected at their centers by an edge
	
	Arguments:
	s -- a string following the syntax described above
	parent_node -- a Node object
	"""
	s = "".join(s.split())
	if s == "Z":
		return Leaf(parent_node)
	else:
		pieces = s.split("(", 1);
		root = pieces[0];
		neighbors = pieces[1][:-1]
		if root == "Z":
			l = Leaf()
			l.neighbor = string_to_split_tree(neighbors, l)
			return l
		elif root == "CR":
			c = CliqueNode()
			for subtree in custom_split(neighbors):
				c.extremities.append(string_to_split_tree(subtree, c))
			return c
		elif root == "SR":
			s = StarNode()
			first = True
			for subtree in custom_split(neighbors):
				if first:
					s.center = string_to_split_tree(subtree, s)
					first = False
				else:
					s.extremities.append(string_to_split_tree(subtree, s))
			return s
		elif root == "e":
			subtrees = custom_split(neighbors)
			subtree0pieces = subtrees[0].split("(", 1)
			root0 = subtree0pieces[0]
			neighbors0 = subtree0pieces[1][:-1]
			s0 = StarNode()
			if root0 == "SX":
				s0.extremities.append(string_to_split_tree(subtrees[1], s0))
				first = True
				for subtree in custom_split(neighbors0):
					if first:
						s0.center = string_to_split_tree(subtree, s0)
						first = False
					else:
						s0.extremities.append(string_to_split_tree(subtree, s0))
				return s0
			elif root0 == "SC":
				s0.center = string_to_split_tree(subtrees[1], s0)
				for subtree in custom_split(neighbors0):
					s0.extremities.append(string_to_split_tree(subtree, s0))
				return s0
			else:
				raise Exception("???")
		# Will use parent node in these three cases
		elif root == "C":
			c = CliqueNode()
			c.extremities.append(parent_node)
			for subtree in custom_split(neighbors):
				c.extremities.append(string_to_split_tree(subtree, c))
			return c
		elif root == "SC":
			s = StarNode()
			s.center = parent_node
			for subtree in custom_split(neighbors):
				s.extremities.append(string_to_split_tree(subtree, s))
			return s
		elif root == "SX":
			s = StarNode()
			s.extremities.append(parent_node)
			first = True
			for subtree in custom_split(neighbors):
				if first:
					s.center = string_to_split_tree(subtree, s)
					first = False
				else:
					s.extremities.append(string_to_split_tree(subtree, s))
			return s
		else:
			raise Exception("???")

def custom_split(s):
	"""
	Split s by the ',' character, but only for ',' characters
	that are not inside any pair of parentheses

	Arguments:
	s -- a string
	"""
	parts = []
	current = []
	level = 0
	for c in (s + ","):
		if c == "," and level == 0:
			parts.append("".join(current))
			current = []
		else:
			if c == "(":
				level += 1
			elif c == ")":
				level -= 1
			current.append(c)
	return parts

def is_of_type(node, type_string):
	"""
	Determine whether or not node is of type type_string

	Arguments:
	node -- a Node object
	type_string -- 'Leaf', 'CliqueNode', or 'StarNode'
	"""
	return type(node).__name__ == type_string

is_leaf = lambda node: is_of_type(node, 'Leaf')

is_clique = lambda node: is_of_type(node, 'CliqueNode')

is_star = lambda node: is_of_type(node, 'StarNode')

def find_adjacent_leafs(leaf):
	"""
	Return a list of all Leafs that are accessible from leaf

	l' is accessible from l if there is a path through the graph
	from l to l' that uses at most one edge from each internal node label

	Arguments:
	leaf -- a Leaf object
	"""
	nodes = get_nodes(leaf)

	leafs = []
	to_visit = [leaf]

	while len(to_visit) > 0:
		node = to_visit[0]
		del to_visit[0]
		node.visited = True

		if is_leaf(node):
			leafs.append(node)
			if not node.neighbor.visited:
				to_visit.insert(0, node.neighbor)
		elif is_clique(node):
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		elif is_star(node):
			if node.center.visited:
				for extremity in node.extremities:
					if not extremity.visited:
						to_visit.insert(0, extremity)
			else:
				to_visit.insert(0, node.center)

	for node in nodes:
		node.visited = False

	return leafs

def get_leafs(tree):
	"""
	Return a list of all Leafs in tree

	Arguments:
	tree -- a Node object
	"""
	return filter(is_leaf, get_nodes(tree))

def get_nodes(tree):
	"""
	Return a list of all Nodes in tree

	Arguments:
	tree -- a Node object
	"""
	nodes = []
	to_visit = [tree]

	while len(to_visit) > 0:
		node = to_visit[0]
		del to_visit[0]
		node.visited = True

		nodes.append(node)

		if is_leaf(node):
			if not node.neighbor.visited:
				to_visit.insert(0, node.neighbor)
		elif is_clique(node):
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		elif is_star(node):
			if not node.center.visited:
				to_visit.insert(0, node.center)
			for extremity in node.extremities:
				if not extremity.visited:
					to_visit.insert(0, extremity)
		else:
			raise Exception("???")

	for node in nodes:
		node.visited = False

	return nodes


### Tests ###

def test1():
	G1 = split_tree_to_graph(string_to_split_tree('Z'))
	G2 = nx.Graph()
	G2.add_node(0)
	assert nx.is_isomorphic(G1, G2)

def test2():
	G1 = split_tree_to_graph(string_to_split_tree('Z(C(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 0)])
	assert nx.is_isomorphic(G1, G2)

def test3():
	G1 = split_tree_to_graph(string_to_split_tree('CR(Z, Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 0)])
	assert nx.is_isomorphic(G1, G2)

def test4():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test5():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SC(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test6():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(Z, Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test7():
	G1 = split_tree_to_graph(string_to_split_tree('SR(Z, Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2)])
	assert nx.is_isomorphic(G1, G2)

def test8():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SC(Z, SX(Z, Z)))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3)])
	assert nx.is_isomorphic(G1, G2)

def test9():
	G1 = split_tree_to_graph(string_to_split_tree('Z(SX(SC(Z, Z), Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3), (3, 0)])
	assert nx.is_isomorphic(G1, G2)

def test10():
	G1 = split_tree_to_graph(string_to_split_tree('CR(SC(Z, Z), Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test11():
	G1 = split_tree_to_graph(string_to_split_tree('e(SX(Z, Z), SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (1, 2), (2, 3)])
	assert nx.is_isomorphic(G1, G2)

def test12():
	G1 = split_tree_to_graph(string_to_split_tree('e(SC(Z, Z), SC(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 2), (0, 3), (1, 2), (1, 3)])
	assert nx.is_isomorphic(G1, G2)

def test13():
	G1 = split_tree_to_graph(string_to_split_tree('e(SX(Z, Z, Z), SX(Z, Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 3), (3, 4), (3, 5)])
	assert nx.is_isomorphic(G1, G2)

def test14():
	G1 = split_tree_to_graph(string_to_split_tree('CR(Z, Z, SX(Z, Z), SX(Z, Z))'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 1), (0, 2), (0, 4), (1, 2), (1, 4), (2, 3), (2, 4), (4, 5)])
	assert nx.is_isomorphic(G1, G2)

def test15():
	G1 = split_tree_to_graph(string_to_split_tree('SR(C(SC(Z, SX(C(SC(Z, Z), Z), C(Z, Z, Z))), Z), Z, Z)'))
	G2 = nx.Graph()
	G2.add_edges_from([(0, 2), (0, 3), (0, 7), (0, 8), (0, 9), (1, 2), (1, 3), (1, 7), (1, 8), (1, 9), (2, 3), (2, 7), (2, 8), (2, 9), (4, 5), (4, 6), (4, 7), (4, 8), (4, 9), (5, 6), (5, 7), (5, 8), (5, 9), (6, 7), (6, 8), (6, 9), (7, 8), (7, 9)])
	assert nx.is_isomorphic(G1, G2)

def test():
	test1()
	test2()
	test3()
	test4()
	test5()
	test6()
	test7()
	test8()
	test9()
	test10()
	test11()
	test12()
	test13()
	test14()
	test15()

	print "All tests passed!"

test()

